Effects of surface nanostructure and wettability on pool boiling: A molecular dynamics study

We study the role of surface topology, surface chemistry, and wall superheat temperature on the onset of boiling, bubble nucleation and growth, and the possible formation of an insulating vapour film by means of large-scale MD simulations. In the numerical experiments, we control the system pressure by imposing a constant force on a moving piston. The simulations reveal that the presence of a nanostructure triggers the bubble formation, determines the nucleation site and facilitates the energy transfer from the hot substrate to the water. The surface chemistry, on the other hand, governs the shape of the formed bubble. A hydrophilic surface chemistry accelerates the bubble nucleation, however, decelerates the bubble expansion, thus postponing the formation of the film of vapour. Therefore, a hydrophilic surface provides better energy transfer from the hot wall to the water. By analysing the system energy, we show that irrespective of wall topology and chemistry, there is a wall temperature for which the amount of transferred energy is maximum.

==> compile.sh <==
pdflatex elsarticle-template-harv.tex
bibtex   elsarticle-template-harv
pdflatex elsarticle-template-harv.tex
pdflatex elsarticle-template-harv.tex


